Xkernel: Principled Performance Tunability of Operating System Kernels

The Linux kernel is permeated with constant values that are critical to system performance. Many of these constants, referred to as perf-consts, are magic numbers with brittle assumptions on hardware and workloads. Unfortunately, there is no capability of in-situ tuning of perf-const values on deployed kernels. This paper rethinks OS performance tunability. We present Xkernel, a system that offers a safe, efficient, and programmable interface for in-situ tuning of any perf-consts directly on a running kernel. Xkernel transforms any perf-const into a tunable knob on demand using a novel approach called Scoped Indirect Execution (SIE). SIE captures precise binary boundaries where a perf-const enters system state and redirects control to synthesized instructions that update the state as if new values were used. Xkernel goes beyond version atomicity when updating perf-consts to guarantee side-effect safety, a property notably absent in existing kernel update mechanisms. Case studies on various OS subsystems demonstrate significant performance benefits of tuning perf-consts which is made possible by Xkernel.

==> Data/CaseStudies/plot_fio.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
import matplotlib.pyplot as plt
import numpy as np

# Set font to Helvetica and increase font size
plt.rcParams['font.family'] = 'Helvetica'
plt.rcParams['font.size'] = 34

# MB/s
threshold_32_read_tpt = 28.1
threshold_128_read_tpt = 201
threshold_32_write_tpt = 3.8
threshold_128_write_tpt = 205

# Create bar chart
fig, ax = plt.subplots(1, 1, figsize=(10, 6))
categories = ['Read', 'Write']
x = np.arange(len(categories))
width = 0.35

# Data for bars
read_values = [threshold_32_read_tpt, threshold_128_read_tpt]
write_values = [threshold_32_write_tpt, threshold_128_write_tpt]

# Create bars for Read
bars_read_32 = ax.bar(x[0] - width/2, [threshold_32_read_tpt], width, label='value=32',
                      color='gray', edgecolor='black', linewidth=1, zorder=2)
bars_read_128 = ax.bar(x[0] + width/2, [threshold_128_read_tpt], width, label='value=128',
                       color='lightgray', edgecolor='black', linewidth=1, zorder=2)

# Create bars for Write
bars_write_32 = ax.bar(x[1] - width/2, [threshold_32_write_tpt], width,
                       color='gray', edgecolor='black', linewidth=1, zorder=2)
bars_write_128 = ax.bar(x[1] + width/2, [threshold_128_write_tpt], width,
                        color='lightgray', edgecolor='black', linewidth=1, zorder=2)

ax.set_ylabel('Throughput (MB/s)')
ax.set_xticks(x)
ax.set_xticklabels(categories)
ax.tick_params(axis='x', length=0)
ax.set_yticks(np.arange(0, 251, 50))
ax.grid(True, alpha=0.3, axis='y', zorder=0)
ax.legend(loc='center left', bbox_to_anchor=(1, 0.5), fontsize=24)

# Remove top and right spines
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
# Make axis lines thicker
ax.spines['left'].set_linewidth(2.5)
ax.spines['bottom'].set_linewidth(2.5)

# Add value labels on bars
for bar, value in zip(bars_read_32, [threshold_32_read_tpt]):
    height = bar.get_height()
    ax.text(bar.get_x() + bar.get_width()/2., height,
            f'{value:.1f}',
            ha='center', va='bottom', fontsize=34)
for bar, value in zip(bars_read_128, [threshold_128_read_tpt]):
    height = bar.get_height()
    ax.text(bar.get_x() + bar.get_width()/2., height,
            f'{value:.0f}',
            ha='center', va='bottom', fontsize=34)
for bar, value in zip(bars_write_32, [threshold_32_write_tpt]):
    height = bar.get_height()
    ax.text(bar.get_x() + bar.get_width()/2., height,
            f'{value:.1f}',
            ha='center', va='bottom', fontsize=34)
for bar, value in zip(bars_write_128, [threshold_128_write_tpt]):
    height = bar.get_height()
    ax.text(bar.get_x() + bar.get_width()/2., height,
            f'{value:.0f}',
            ha='center', va='bottom', fontsize=34)

plt.tight_layout()
plt.savefig('fio_tpt.pdf', bbox_inches='tight', dpi=300)
print("Graph saved as 'fio_tpt.pdf'")
plt.close(fig)


==> Data/CaseStudies/plot_iouring.py <==
import matplotlib.pyplot as plt
import numpy as np

# Set font to Helvetica and increase font size
plt.rcParams['font.family'] = 'Helvetica'
plt.rcParams['font.size'] = 34

# Data from the screenshots
# Left side: value=20, Right side: value=10
latency_metrics = ['p50', 'Avg.', 'p90', 'p99', 'p99.9', 'p99.99']
value_20 = [13.79, 14.23, 16.25, 19.34, 28.47, 90.92]  # Left screenshot
value_10 = [13.29, 13.69, 15.53, 18.52, 22.21, 48.25]  # Right screenshot

throughput_20 = 35015.41  # Left screenshot
throughput_10 = 36477.05  # Right screenshot

# Create figure with two subplots with different widths
fig = plt.figure(figsize=(16, 6))
# Use gridspec to control width ratios - left plot wider, right plot narrower
gs = fig.add_gridspec(1, 2, width_ratios=[6, 1], wspace=0.15)
ax1 = fig.add_subplot(gs[0])
ax2 = fig.add_subplot(gs[1])

# === Left subplot: Latency ===
x = np.arange(len(latency_metrics))
width = 0.35  # Thinner bars

# Use grayscale colors with hatching pattern
bars1 = ax1.bar(x - width/2, value_20, width, label='value=20', 
                color='gray', edgecolor='black', linewidth=1)
bars2 = ax1.bar(x + width/2, value_10, width, label='value=10', 
                color='lightgray', edgecolor='black', linewidth=1, hatch='///')

ax1.set_ylabel('Latency (us)')
ax1.set_xticks(x)
ax1.set_xticklabels(latency_metrics, rotation=0, ha='center')
ax1.set_ylim(0, 100)
ax1.legend()
ax1.grid(True, alpha=0.3, axis='y')
# Remove bounding box, keep only left and bottom spines
ax1.spines['top'].set_visible(False)
ax1.spines['right'].set_visible(False)
# Make axis lines thicker
ax1.spines['left'].set_linewidth(2.5)
ax1.spines['bottom'].set_linewidth(2.5)

# === Right subplot: Throughput ===
throughput_metrics = ['Tp.']
x2 = np.arange(len(throughput_metrics))

bars3 = ax2.bar(x2 - width/2, [throughput_20], width, label='value=20', 
                color='gray', edgecolor='black', linewidth=1)
bars4 = ax2.bar(x2 + width/2, [throughput_10], width, label='value=10', 
                color='lightgray', edgecolor='black', linewidth=1, hatch='///')

ax2.set_xticks(x2)
ax2.set_xticklabels(throughput_metrics)
ax2.set_ylim(0, 38000)
ax2.set_yticks([0, 10000, 20000, 30000])
ax2.set_yticklabels(['0', '10K', '20K', '30K'])
ax2.grid(True, alpha=0.3, axis='y')
ax2.set_xlim(-0.6, 0.6)  # Tighten x-axis limits around the bars
# Add IOPS text above 30K, aligned with y-labels
ax2.text(-0.65, 32200, 'IOPS', ha='right', va='bottom', fontsize=34)
# Remove bounding box, keep only left and bottom spines
ax2.spines['top'].set_visible(False)
ax2.spines['right'].set_visible(False)
# Make axis lines thicker
ax2.spines['left'].set_linewidth(2.5)
ax2.spines['bottom'].set_linewidth(2.5)

# Adjust layout and save
plt.tight_layout()
plt.savefig('iouring.pdf', bbox_inches='tight', dpi=300)
# plt.savefig('comparison.png', bbox_inches='tight', dpi=300)
print("Plot saved as comparison.pdf and comparison.png")


==> Data/CaseStudies/plot_migr_lat.py <==
# plot_probe_latency_per_dir.py
import os
import re
import glob
import argparse
import numpy as np
import matplotlib.pyplot as plt
from math import ceil, log10, floor
from matplotlib.ticker import MultipleLocator, MaxNLocator

# Set font to Helvetica and increase font size
plt.rcParams['font.family'] = 'Helvetica'
plt.rcParams['font.size'] = 34

# Usage:
# $ python draw.py -i ../res/high_migrate_load/2-migrates/

SEPARATOR = '************************************'

def _extract_number_from_filename(fname: str) -> int:
    m = re.search(r'(\d+)', os.path.basename(fname))
    return int(m.group(1)) if m else 10**9

def _clean_float(s: str) -> float:
    return float(s.replace(',', ''))

def _pick_probe_block(content: str) -> str:
    parts = content.split(SEPARATOR)
    if len(parts) >= 2:
        cand = parts[-1]
        if re.search(r'\bP(?:50|90|95|99)\s*,', cand):
            return cand

    last_probe = None
    for m in re.finditer(r'(?i)Probe\s+La?ten(?:cy|cy)', content):
        last_probe = m
    if last_probe:
        return content[last_probe.start():]

    return content  

def parse_latency_data(filepath):
    try:
        with open(filepath, 'r', encoding='utf-8') as f:
            raw = f.read()

        block = _pick_probe_block(raw)

        p50 = re.search(r'\bP50\s*,\s*([\d,]+(?:\.\d+)?)', block)
        p90 = re.search(r'\bP90\s*,\s*([\d,]+(?:\.\d+)?)', block)
        p95 = re.search(r'\bP95\s*,\s*([\d,]+(?:\.\d+)?)', block)
        p99 = re.search(r'\bP99\s*,\s*([\d,]+(?:\.\d+)?)', block)

        if not all([p50, p90, p95, p99]):
            print(f"[warn] Missing Pxx in: {filepath}")
            return None

        return {
            'p50': _clean_float(p50.group(1)),
            'p90': _clean_float(p90.group(1)),
            'p95': _clean_float(p95.group(1)),
            'p99': _clean_float(p99.group(1)),
        }
    except Exception as e:
        print(f"[error] {filepath}: {e}")
        return None

def _nice_step(max_val: float, goal_ticks: int = 6) -> float:
    if max_val <= 0:
        return 1.0
    exp = floor(log10(max_val))
    candidates = []
    for k in range(exp - 1, exp + 2):  
        base = 10 ** k
        candidates += [1 * base, 2 * base, 5 * base]
    for step in sorted(candidates):
        if max_val / step <= goal_ticks:
            return float(step)
    return float(max(candidates))

def create_bar_chart(labels, p50_values, p90_values, p95_values, p99_values, out_pdf, title):
    labels = list(labels)
    p50 = np.asarray(p50_values, dtype=float)
    p90 = np.asarray(p90_values, dtype=float)
    p95 = np.asarray(p95_values, dtype=float)
    p99 = np.asarray(p99_values, dtype=float)

    x = np.arange(len(labels))
    width = 0.2

    fig, ax = plt.subplots(figsize=(12, 8))

    r1 = ax.bar(x - 1.5 * width, p50, width, label='P50', color='lightgray', edgecolor='black', linewidth=1, zorder=2)
    r2 = ax.bar(x - 0.5 * width, p90, width, label='P90', color='gray', edgecolor='black', linewidth=1, zorder=2)
    r3 = ax.bar(x + 0.5 * width, p95, width, label='P95', color='dimgray', edgecolor='black', linewidth=1, zorder=2)
    r4 = ax.bar(x + 1.5 * width, p99, width, label='P99', color='black', edgecolor='black', linewidth=1, zorder=2)

    ax.set_ylabel('Latency (μs)', fontsize=34)
    ax.set_xticks(x)
    ax.set_xticklabels(labels, rotation=0, ha="center", fontsize=34)

    ymax_data = float(max(p50.max(initial=0), p90.max(initial=0), p95.max(initial=0), p99.max(initial=0)))
    goal_ticks = 6
    step = _nice_step(ymax_data, goal_ticks=goal_ticks)

    HEADROOM_FRAC = 0.06   
    y_top_aligned = ceil(ymax_data / step) * step
    y_top = y_top_aligned + HEADROOM_FRAC * ymax_data
    y_top = min(y_top, ymax_data * 1.08)

    ax.set_ylim(0, y_top)
    ax.yaxis.set_major_locator(MaxNLocator(nbins=goal_ticks, steps=[1, 2, 5, 10]))
    ax.tick_params(axis='y', labelsize=34)
    ax.set_xlabel('NR_MAX_BATCHED_MIGRATION', fontsize=34)

    ax.grid(True, alpha=0.3, axis='y', zorder=0)
    
    # Remove top and right spines
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    # Make axis lines thicker
    ax.spines['left'].set_linewidth(2.5)
    ax.spines['bottom'].set_linewidth(2.5)

    ax.legend(loc='upper left', fontsize=24)
    fig.tight_layout()
    plt.savefig(out_pdf, bbox_inches='tight', dpi=300)
    plt.close(fig)
    print(f"[ok] Saved: {out_pdf}")

def process_one_dir(d: str, out_root: str):
    txt_files = sorted(glob.glob(os.path.join(d, '*.txt')), key=_extract_number_from_filename)
    if not txt_files:
        print(f"[skip] No .txt in {d}")
        return

    labels = []
    p50_values, p90_values, p95_values, p99_values = [], [], [], []

    for path in txt_files:
        stats = parse_latency_data(path)
        if not stats:
            continue
        m = re.search(r'(\d+)', os.path.basename(path))
        label = m.group(1) if m else os.path.basename(path)
        labels.append(label)
        p50_values.append(stats['p50'])
        p90_values.append(stats['p90'])
        p95_values.append(stats['p95'])
        p99_values.append(stats['p99'])

    if not labels:
        print(f"[skip] No valid latency data in {d}")
        return

    out_pdf = os.path.join(out_root, f"migr_lat.pdf")
    title = f"{os.path.basename(d)}: Probe latency percentiles by batch"
    create_bar_chart(labels, p50_values, p90_values, p95_values, p99_values, out_pdf, title)

def parse_args():
    ap = argparse.ArgumentParser(
        description="Parse probe latency percentiles from logs and plot per-subdir bar charts."
    )
    ap.add_argument(
        "-i", "--input",
        type=str,
        default="./migr_data",
        help=""
    )
    return ap.parse_args()

def main():
    args = parse_args()
    base = os.path.abspath(os.path.expanduser(args.input))

    if not os.path.exists(base) or not os.path.isdir(base):
        print(f"[error] Input path is not a directory: {base}")
        return

    subdirs = [os.path.join(base, x) for x in os.listdir(base) if os.path.isdir(os.path.join(base, x))]

    preferred = [d for d in subdirs if re.search(r'-migrates$', os.path.basename(d))]
    candidates = preferred if preferred else subdirs

    any_done = False
    for d in sorted(candidates, key=lambda s: _extract_number_from_filename(s)):
        if glob.glob(os.path.join(d, '*.txt')):
            process_one_dir(d, out_root=base)
            any_done = True

    if not any_done:
        txt_here = glob.glob(os.path.join(base, '*.txt'))
        if txt_here:
            process_one_dir(base, out_root=base)
        else:
            print("[info] No subdirectories with .txt found, and no .txt in the input directory.")

if __name__ == "__main__":
    main()

==> Data/CaseStudies/plot_migr_tlb.py <==
#!/usr/bin/env python3
import os
import re
import sys
import glob
import matplotlib.pyplot as plt
import numpy as np

# Set font to Helvetica and increase font size
plt.rcParams['font.family'] = 'Helvetica'
plt.rcParams['font.size'] = 34

# Usage: 
# $ python plot/tlb_count.py ../res/tlb_shootdown_count/

PAT_REASON_1 = re.compile(r'@tlb_reason_cnt\[1\]:\s*([\d,]+)')
PAT_REASON_4 = re.compile(r'@tlb_reason_cnt\[4\]:\s*([\d,]+)')

def to_int(s: str) -> int:
    return int(s.replace(',', ''))

def parse_file(path: str):
    """Return (batch_size, reason1, reason4) or None on failure."""
    base = os.path.splitext(os.path.basename(path))[0]
    try:
        batch_size = int(base)
    except ValueError:
        print(f"Skip: filename base '{base}' is not an integer batch size ({path})")
        return None

    try:
        with open(path, 'r', encoding='utf-8', errors='ignore') as f:
            content = f.read()
    except FileNotFoundError:
        print(f"Error: file not found {path}")
        return None

    m1 = PAT_REASON_1.search(content)
    m4 = PAT_REASON_4.search(content)
    if not (m1 and m4):
        print(f"Warning: missing reason[1]/reason[4] in {path}")
        return None

    try:
        r1 = to_int(m1.group(1))
        r4 = to_int(m4.group(1))
    except Exception as e:
        print(f"Warning: parse int failed in {path}: {e}")
        return None

    return (batch_size, r1, r4)

def main():
    if len(sys.argv) >= 2:
        in_dir = sys.argv[1]
    else:
        in_dir = './migr_tlb_data'
    if not os.path.isdir(in_dir):
        print(f"Error: '{in_dir}' is not a directory")
        sys.exit(1)

    # Collect *.txt (non-recursive as requested)
    paths = sorted(glob.glob(os.path.join(in_dir, "*.txt")))
    if not paths:
        print(f"No .txt files found in {in_dir}")
        sys.exit(1)

    rows = []
    for p in paths:
        res = parse_file(p)
        if res:
            rows.append((res[0], res[1], res[2]))  # (batch_size, reason1, reason4)

    if not rows:
        print("Failed to parse any valid data. Exiting.")
        sys.exit(1)

    # Sort by batch_size
    rows.sort(key=lambda x: x[0])

    # Extract data
    x_labels = [str(row[0]) for row in rows]
    reason1_values = [row[1] / 1000.0 for row in rows]  # Convert to K
    reason4_values = [row[2] / 1000.0 for row in rows]  # Convert to K

    # --- Plot ---
    x = np.arange(len(x_labels))
    width = 0.35

    fig, ax = plt.subplots(figsize=(10, 6))
    rects1 = ax.bar(x - width/2, reason1_values, width, label='CPU TLB Shootdown',
                    color='gray', edgecolor='black', linewidth=1, zorder=2)
    rects2 = ax.bar(x + width/2, reason4_values, width, label='Remote IPI Send',
                    color='lightgray', edgecolor='black', linewidth=1, zorder=2)

    ax.set_ylabel('Count (K)', fontsize=34)
    ax.set_xlabel('NR_MAX_BATCHED_MIGRATION', fontsize=34)
    ax.set_xticks(x)
    ax.set_xticklabels(x_labels, fontsize=34)
    ax.tick_params(axis='y', labelsize=34)
    ax.grid(True, alpha=0.3, axis='y', zorder=0)
    ax.legend(fontsize=24)
    
    # Remove top and right spines
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    # Make axis lines thicker
    ax.spines['left'].set_linewidth(2.5)
    ax.spines['bottom'].set_linewidth(2.5)

    fig.tight_layout()

    out_path = os.path.join(in_dir, "migr_tlb.pdf")
    plt.savefig(out_path, bbox_inches='tight', dpi=300)
    print(f"Chart saved to: {out_path}")

if __name__ == "__main__":
    main()

==> Data/CaseStudies/plot_netperf.py <==
import matplotlib.pyplot as plt
import numpy as np

# Set font to Helvetica and font size
plt.rcParams['font.family'] = 'Helvetica'
plt.rcParams['font.size'] = 34

# Data from the screenshots
# Left side: original values
original_data = [59.19, 41.26, 30.70, 19.96, 36.70, 18.63, 46.14, 23.52, 40.02, 17.45]

# Right side: max=32, sf=1
modified_data = [308.86, 310.17, 312.37, 311.16, 310.35, 309.89, 309.43, 310.64, 314.17, 312.79]

# Time in seconds (assuming 10 data points)
time = np.arange(1, len(original_data) + 1)

# Print the ratio of modified/original for each data point
print("Ratio (modified/original) for each time point:")
for i in range(len(original_data)):
    ratio = modified_data[i] / original_data[i]
    print(f"Time {i+1}: {ratio:.2f}x")

# Create figure
fig, ax = plt.subplots(figsize=(12, 6))

# Plot the two lines
ax.plot(time, original_data, color='gray', linewidth=2.5, marker='o', markersize=8, label='original')
ax.plot(time, modified_data, color='black', linewidth=2.5, marker='s', markersize=8, label='max=32, sf=1')

# Set labels and limits
ax.set_xlabel('Time (s)')
ax.set_ylabel('Throughput')
ax.set_xlim(0.5, len(time) + 0.5)
ax.set_ylim(0, max(modified_data) * 1.1)

# Add legend
ax.legend()

# Add grid
ax.grid(True, alpha=0.3, axis='y')

# Remove top and right spines
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

# Make axis lines thicker
ax.spines['left'].set_linewidth(2.5)
ax.spines['bottom'].set_linewidth(2.5)

# Adjust layout and save
plt.tight_layout()
plt.savefig('netperf.pdf', bbox_inches='tight', dpi=300)
plt.savefig('netperf.png', bbox_inches='tight', dpi=300)
print("Plot saved as netperf.pdf and netperf.png")


==> Data/CaseStudies/plot_shrink.py <==
import os
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import LogLocator
import sys

# Set font to Helvetica and increase font size
plt.rcParams['font.family'] = 'Helvetica'
plt.rcParams['font.size'] = 34

def extract_data_from_file(file_path):
    dt_us = []
    cpu_usage = []

    with open(file_path, 'r') as f:
        lines = f.readlines()
        for line in lines:
            if "iter" in line:
                parts = line.split()
                dt_us.append(int(parts[2].split('=')[1]))
            elif "elapsed" in line:
                time_info = line.split()
                cpu_usage.append(float(time_info[3].replace('CPU', '').replace('%', '').strip()))

    return dt_us, cpu_usage

def calculate_percentiles(data):
    p50 = np.percentile(data, 50)
    p90 = np.percentile(data, 90)
    p99 = np.percentile(data, 99)
    return p50, p90, p99

def process_files(directory):
    all_dt_us = []
    all_cpu_usage = []
    labels = []
    
    for filename in os.listdir(directory):
        if filename.endswith(".txt"):
            file_path = os.path.join(directory, filename)
            file_name = os.path.basename(file_path).split('.')[0]
            labels.append(file_name)
            
            dt_us, cpu_usage = extract_data_from_file(file_path)
            p50, p90, p99 = calculate_percentiles(dt_us)
            
            all_dt_us.append((p50, p90, p99))
            all_cpu_usage.append(np.mean(cpu_usage))

    # Sort by integer value of label (assuming labels are numeric strings like '1', '10', '100')
    sorted_labels = sorted(labels, key=lambda x: int(x))
    sorted_dt_us = [all_dt_us[labels.index(label)] for label in sorted_labels]
    sorted_cpu_usage = [all_cpu_usage[labels.index(label)] for label in sorted_labels]

    return sorted_dt_us, sorted_cpu_usage, sorted_labels

def plot_graphs(all_dt_us, all_cpu_usage, labels):
    fig, ax1 = plt.subplots(figsize=(12, 7))

    p50 = [x[0] for x in all_dt_us]
    p90 = [x[1] for x in all_dt_us]
    p99 = [x[2] for x in all_dt_us]
    
    # Avoid log(0) — replace any non-positive value with a small positive number (e.g., 1)
    p50 = [max(v, 1) for v in p50]
    p90 = [max(v, 1) for v in p90]
    p99 = [max(v, 1) for v in p99]

    width = 0.2
    x = np.arange(len(labels))

    ax1.bar(x - width, p50, label='P50', color='gray', edgecolor='black', linewidth=1, width=width, zorder=2)
    ax1.bar(x, p90, label='P90', color='lightgray', edgecolor='black', linewidth=1, width=width, zorder=2)
    ax1.bar(x + width, p99, label='P99', color='dimgray', edgecolor='black', linewidth=1, width=width, zorder=2)

    ax1.set_xlabel('SHRINK_BATCH', fontsize=34)
    ax1.set_ylabel('Delta Time (μs)', fontsize=34)
    ax1.set_xticks(x)
    ax1.set_xticklabels(labels, fontsize=34)
    ax1.set_yscale('log')
    # Set more y-axis ticks for log scale
    ax1.yaxis.set_major_locator(LogLocator(base=10, numticks=20))
    ax1.yaxis.set_minor_locator(LogLocator(base=10, subs=np.arange(2, 10), numticks=100))
    # Make ticks more visible
    ax1.tick_params(axis='y', which='major', length=8, width=2)
    ax1.tick_params(axis='y', which='minor', length=4, width=1.5)
    ax1.tick_params(axis='x', length=6, width=2)
    ax1.grid(True, which="major", axis='y', alpha=0.3, zorder=0)
    ax1.grid(True, which="minor", axis='y', alpha=0.15, zorder=0)
    
    # Remove top and right spines
    ax1.spines['top'].set_visible(False)
    ax1.spines['right'].set_visible(False)
    # Make axis lines thicker
    ax1.spines['left'].set_linewidth(2.5)
    ax1.spines['bottom'].set_linewidth(2.5)

    ax2 = ax1.twinx()
    ax2.plot(labels, all_cpu_usage, label='CPU Usage (%)', color='black', linewidth=2.5, marker='o', markersize=8, zorder=1)
    ax2.set_ylabel('CPU Usage (%)', fontsize=34)
    ax2.set_ylim(0, 100)
    ax2.tick_params(axis='y', labelsize=34, length=8, width=2)
    
    # Create legends after all plotting is done, with high zorder to ensure they're on top
    legend1 = ax1.legend(loc='upper left', fontsize=24, frameon=True)
    legend1.set_zorder(10)
    legend1.get_frame().set_zorder(10)
    
    legend2 = ax2.legend(loc='upper right', fontsize=24, frameon=True)
    legend2.set_zorder(10)
    legend2.get_frame().set_zorder(10)
    
    # Remove top and right spines for ax2
    ax2.spines['top'].set_visible(False)
    # Make axis lines thicker
    ax2.spines['right'].set_linewidth(2.5)

    plt.xticks(rotation=45, ha='right')
    plt.tight_layout()

    return fig

def main():
    directory = sys.argv[1] if len(sys.argv) > 1 else './shrink_data'

    all_dt_us, all_cpu_usage, labels = process_files(directory)

    fig = plot_graphs(all_dt_us, all_cpu_usage, labels)
    plt.savefig('shrink.pdf', bbox_inches='tight', dpi=300)
    print("Graph saved as 'shrink.pdf'")
    plt.close(fig)

if __name__ == "__main__":
    main()

==> Data/CaseStudies/plot_softirq.py <==
import pandas as pd
import matplotlib.pyplot as plt

# Set font to Helvetica and increase font size
plt.rcParams['font.family'] = 'Helvetica'
plt.rcParams['font.size'] = 24

# Read the CSV file
df = pd.read_csv('softirq.csv')

# Filter rows where MAX_SOFTIRQ_TIME is 2ms
df_filtered = df[df['MAX_SOFTIRQ_TIME'] == '2ms']

# Create figure and primary axis
fig, ax1 = plt.subplots(figsize=(10, 6))

# Plot worst latency on left y-axis
color = 'black'
ax1.set_xlabel('MAX_SOFTIRQ_RESTART')
ax1.set_ylabel('Worst Latency (us)', color=color)
ax1.plot(df_filtered['MAX_SOFTIRQ_RESTART'], df_filtered['WorstLatUs'], 
         marker='o', color=color, linewidth=2, markersize=8, label='Worst Latency')
ax1.tick_params(axis='y', labelcolor=color)
ax1.grid(True, alpha=0.3)

# Set y-axis limits for left axis (start at 0)
ax1.set_ylim(bottom=0)

# Set x-axis ticks to show only 1, 5, 10, 15, 20
ax1.set_xticks([1, 5, 10, 15, 20])

# Add vertical line at x = 10
ax1.axvline(x=10, color='gray', linestyle='--', linewidth=2, alpha=0.7)
ax1.text(10, ax1.get_ylim()[1] * 0.95, 'original value', ha='center', va='top', fontsize=20)

# Create secondary y-axis for CPU utilization
ax2 = ax1.twinx()
color = 'blue'
ax2.set_ylabel('CPU Utilization (%)', color=color)
ax2.plot(df_filtered['MAX_SOFTIRQ_RESTART'], df_filtered['CpuUtilPct'], 
         marker='s', color=color, linewidth=2, markersize=8, label='CPU Utilization')
ax2.tick_params(axis='y', labelcolor=color)

# Set y-axis limits for right axis (0 to 100%)
ax2.set_ylim(0, 100)

# Adjust layout and save
fig.tight_layout()
plt.savefig('softirq.pdf', bbox_inches='tight', dpi=300)
plt.savefig('softirq.png', bbox_inches='tight', dpi=300)
print("Plot saved as softirq_plot.pdf and softirq_plot.png")
# plt.show()


==> Data/real_app/plot_nginx.py <==
import matplotlib.pyplot as plt
import numpy as np
import sys
import os

# Set font to Helvetica and increase font size
plt.rcParams['font.family'] = 'Helvetica'
plt.rcParams['font.size'] = 34

def parse_histogram_file(file_path):
    """Parse HistogramLogProcessor output file"""
    values = []
    percentiles = []
    inv_one_minus_p = []  # 1/(1-Percentile)
    
    with open(file_path, 'r') as f:
        lines = f.readlines()
        
        # Skip header lines
        for line in lines[2:]:  # Skip first two lines (header)
            line = line.strip()
            if not line or line.startswith('#'):
                continue
            
            parts = line.split()
            if len(parts) >= 4:
                try:
                    value = float(parts[0])
                    percentile = float(parts[1])
                    # Parse 1/(1-Percentile) - handle "inf" case
                    inv_p_str = parts[3]
                    if inv_p_str.lower() == 'inf':
                        inv_p = float('inf')
                    else:
                        inv_p = float(inv_p_str)
                    values.append(value)
                    percentiles.append(percentile)
                    inv_one_minus_p.append(inv_p)
                except (ValueError, IndexError):
                    continue
    
    return np.array(values), np.array(percentiles), np.array(inv_one_minus_p)


def plot_histogram_tail():
    """Plot HistogramLogProcessor style tail latency chart"""
    # Parse data files
    script_dir = os.path.dirname(os.path.abspath(__file__))
    file_vanilla_20ms = os.path.join(script_dir, 'vanilla_20ms.txt')
    file_vanilla_80ms = os.path.join(script_dir, 'vanilla_80ms.txt')
    file_xkernel_20ms = os.path.join(script_dir, 'xkernel_20ms.txt')
    file_xkernel_80ms = os.path.join(script_dir, 'xkernel_80ms.txt')
    
    # Parse all files
    values_vanilla_20ms, percentiles_vanilla_20ms, inv_p_vanilla_20ms = parse_histogram_file(file_vanilla_20ms)
    values_vanilla_80ms, percentiles_vanilla_80ms, inv_p_vanilla_80ms = parse_histogram_file(file_vanilla_80ms)
    values_xkernel_20ms, percentiles_xkernel_20ms, inv_p_xkernel_20ms = parse_histogram_file(file_xkernel_20ms)
    values_xkernel_80ms, percentiles_xkernel_80ms, inv_p_xkernel_80ms = parse_histogram_file(file_xkernel_80ms)
    
    # Filter: remove infinite values and values beyond p999
    # p999 corresponds to inv_p=1000, but data may have points slightly beyond
    # Allow inv_p up to ~1100 to include the closest point to p999 (inv_p=1024)
    p999_inv_p_max = 11000.0  # Allow slightly beyond 1000 to include closest data point
    
    mask_vanilla_20ms = np.isfinite(inv_p_vanilla_20ms) & (inv_p_vanilla_20ms <= p999_inv_p_max)
    mask_vanilla_80ms = np.isfinite(inv_p_vanilla_80ms) & (inv_p_vanilla_80ms <= p999_inv_p_max)
    mask_xkernel_20ms = np.isfinite(inv_p_xkernel_20ms) & (inv_p_xkernel_20ms <= p999_inv_p_max)
    mask_xkernel_80ms = np.isfinite(inv_p_xkernel_80ms) & (inv_p_xkernel_80ms <= p999_inv_p_max)
    
    x_vanilla_20ms = inv_p_vanilla_20ms[mask_vanilla_20ms]
    y_vanilla_20ms = values_vanilla_20ms[mask_vanilla_20ms] / 1000  # convert to seconds
    x_vanilla_80ms = inv_p_vanilla_80ms[mask_vanilla_80ms]
    y_vanilla_80ms = values_vanilla_80ms[mask_vanilla_80ms] / 1000  # convert to seconds
    x_xkernel_20ms = inv_p_xkernel_20ms[mask_xkernel_20ms]
    y_xkernel_20ms = values_xkernel_20ms[mask_xkernel_20ms] / 1000  # convert to seconds
    x_xkernel_80ms = inv_p_xkernel_80ms[mask_xkernel_80ms]
    y_xkernel_80ms = values_xkernel_80ms[mask_xkernel_80ms] / 1000  # convert to seconds
    
    # Create figure
    fig, ax = plt.subplots(figsize=(11, 6))
    
    # Plot all datasets: X-axis is 1/(1-Percentile), Y-axis is latency value
    ax.plot(x_vanilla_20ms, y_vanilla_20ms, 
            color='black', linewidth=2.5, label='SF=3 (20ms RTT)', zorder=2)
    ax.plot(x_xkernel_20ms, y_xkernel_20ms, 
            color='black', linestyle='--', linewidth=2.5, label='Adaptive SF (20ms RTT)', zorder=2)
    ax.plot(x_vanilla_80ms, y_vanilla_80ms, 
            color='gray', linewidth=2.5, label='SF=3 (80ms RTT)', zorder=2)
    ax.plot(x_xkernel_80ms, y_xkernel_80ms, 
            color='gray', linestyle='--', linewidth=2.5, label='Adaptive SF (80ms RTT)', zorder=2)
    
    # Set x-axis to log scale (HistogramLogProcessor style)
    ax.set_xscale('log')
    # Y-axis is linear scale
    ax.set_yscale('linear')
    
    # Set custom x-axis ticks and labels: only show 0, p90, p99, p999
    # Calculate 1/(1-p) for key percentiles
    key_inv_p = [
        1.0,      # p0: 1/(1-0) = 1
        10.0,     # p90: 1/(1-0.9) = 10
        100.0,    # p99: 1/(1-0.99) = 100
        1000.0,    # p999: 1/(1-0.999) = 1000
        10000.0,
    ]
    key_labels = ['0', 'p90', 'p99', 'p999', 'p9999']
    
    ax.set_xticks(key_inv_p)
    ax.set_xticklabels(key_labels)
    
    y_ticks = np.arange(0, 71, 20)
    ax.set_yticks(y_ticks)
    ax.set_ylim([0, 70])
    
    # Set x-axis limit: right boundary is p999 (inv_p=1000)
    p999_inv_p = 10000.0  # 1/(1-0.999) = 1000
    ax.set_xlim([1.0, p999_inv_p])
    
    # Labels and title
    ax.set_xlabel('Percentile', fontsize=34)
    ax.set_ylabel('FCT (seconds)', fontsize=34)
    
    # Grid and limits
    ax.grid(True, alpha=0.3, which='both', zorder=0)
    
    # Remove top and right spines
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    # Make axis lines thicker
    ax.spines['left'].set_linewidth(2.5)
    ax.spines['bottom'].set_linewidth(2.5)
    
    # Legend
    ax.legend(loc='best', fontsize=24)
    
    plt.tight_layout()
    plt.savefig(os.path.join(script_dir, 'nginx_tail.pdf'), dpi=300, bbox_inches='tight')
    plt.close()
    
    print(f"Plot saved to {os.path.join(script_dir, 'nginx_tail.pdf')}")

if __name__ == '__main__':
    plot_histogram_tail()



==> Data/real_app/plot_nginx_static.py <==
import matplotlib.pyplot as plt
import numpy as np
import sys
import os

# Set font to Helvetica and increase font size
plt.rcParams['font.family'] = 'Helvetica'
plt.rcParams['font.size'] = 34

def parse_histogram_file(file_path):
    """Parse HistogramLogProcessor output file"""
    values = []
    percentiles = []
    inv_one_minus_p = []  # 1/(1-Percentile)
    
    with open(file_path, 'r') as f:
        lines = f.readlines()
        
        # Skip header lines
        for line in lines[2:]:  # Skip first two lines (header)
            line = line.strip()
            if not line or line.startswith('#'):
                continue
            
            parts = line.split()
            if len(parts) >= 4:
                try:
                    value = float(parts[0])
                    percentile = float(parts[1])
                    # Parse 1/(1-Percentile) - handle "inf" case
                    inv_p_str = parts[3]
                    if inv_p_str.lower() == 'inf':
                        inv_p = float('inf')
                    else:
                        inv_p = float(inv_p_str)
                    values.append(value)
                    percentiles.append(percentile)
                    inv_one_minus_p.append(inv_p)
                except (ValueError, IndexError):
                    continue
    
    return np.array(values), np.array(percentiles), np.array(inv_one_minus_p)


def plot_histogram_tail():
    """Plot HistogramLogProcessor style tail latency chart"""
    # Parse data files
    script_dir = os.path.dirname(os.path.abspath(__file__))
    file_vanilla_20ms = os.path.join(script_dir, 'w3_20ms_sf3.txt')
    file_vanilla_80ms = os.path.join(script_dir, 'w3_80ms_sf3.txt')
    file_xkernel_20ms = os.path.join(script_dir, 'w3_20ms_sf1.txt')
    file_xkernel_80ms = os.path.join(script_dir, 'w3_80ms_sf1.txt')
    
    # Parse all files
    values_vanilla_20ms, percentiles_vanilla_20ms, inv_p_vanilla_20ms = parse_histogram_file(file_vanilla_20ms)
    values_vanilla_80ms, percentiles_vanilla_80ms, inv_p_vanilla_80ms = parse_histogram_file(file_vanilla_80ms)
    values_xkernel_20ms, percentiles_xkernel_20ms, inv_p_xkernel_20ms = parse_histogram_file(file_xkernel_20ms)
    values_xkernel_80ms, percentiles_xkernel_80ms, inv_p_xkernel_80ms = parse_histogram_file(file_xkernel_80ms)
    
    # Filter: remove infinite values and values beyond p999
    # p999 corresponds to inv_p=1000, but data may have points slightly beyond
    # Allow inv_p up to ~1100 to include the closest point to p999 (inv_p=1024)
    p999_inv_p_max = 110000.0  # Allow slightly beyond 1000 to include closest data point
    
    mask_vanilla_20ms = np.isfinite(inv_p_vanilla_20ms) & (inv_p_vanilla_20ms <= p999_inv_p_max)
    mask_vanilla_80ms = np.isfinite(inv_p_vanilla_80ms) & (inv_p_vanilla_80ms <= p999_inv_p_max)
    mask_xkernel_20ms = np.isfinite(inv_p_xkernel_20ms) & (inv_p_xkernel_20ms <= p999_inv_p_max)
    mask_xkernel_80ms = np.isfinite(inv_p_xkernel_80ms) & (inv_p_xkernel_80ms <= p999_inv_p_max)
    
    x_vanilla_20ms = inv_p_vanilla_20ms[mask_vanilla_20ms]
    y_vanilla_20ms = values_vanilla_20ms[mask_vanilla_20ms] / 1000  # convert to seconds
    x_vanilla_80ms = inv_p_vanilla_80ms[mask_vanilla_80ms]
    y_vanilla_80ms = values_vanilla_80ms[mask_vanilla_80ms] / 1000  # convert to seconds
    x_xkernel_20ms = inv_p_xkernel_20ms[mask_xkernel_20ms]
    y_xkernel_20ms = values_xkernel_20ms[mask_xkernel_20ms] / 1000  # convert to seconds
    x_xkernel_80ms = inv_p_xkernel_80ms[mask_xkernel_80ms]
    y_xkernel_80ms = values_xkernel_80ms[mask_xkernel_80ms] / 1000  # convert to seconds
    
    # Create figure
    fig, ax = plt.subplots(figsize=(11, 6))
    
    # Plot all datasets: X-axis is 1/(1-Percentile), Y-axis is latency value
    ax.plot(x_vanilla_20ms, y_vanilla_20ms, 
            color='black', linewidth=2.5, label='SF=3 (20ms RTT)', zorder=2)
    ax.plot(x_xkernel_20ms, y_xkernel_20ms, 
            color='black', linestyle='--', linewidth=2.5, label='SF=1 (20ms RTT)', zorder=2)
    ax.plot(x_vanilla_80ms, y_vanilla_80ms, 
            color='gray', linewidth=2.5, label='SF=3 (80ms RTT)', zorder=2)
    ax.plot(x_xkernel_80ms, y_xkernel_80ms, 
            color='gray', linestyle='--', linewidth=2.5, label='SF=1 (80ms RTT)', zorder=2)
    
    # Set x-axis to log scale (HistogramLogProcessor style)
    ax.set_xscale('log')
    # Y-axis is linear scale
    ax.set_yscale('linear')
    
    # Set custom x-axis ticks and labels: only show 0, p90, p99, p999
    # Calculate 1/(1-p) for key percentiles
    key_inv_p = [
        1.0,      # p0: 1/(1-0) = 1
        10.0,     # p90: 1/(1-0.9) = 10
        100.0,    # p99: 1/(1-0.99) = 100
        1000.0,    # p999: 1/(1-0.999) = 1000
        10000.0,   # p9999: 1/(1-0.9999) = 10000
        100000.0  # p99999: 1/(1-0.99999) = 100000
    ]
    key_labels = ['0', 'p90', 'p99', 'p999', 'p9999', 'p99999']
    
    ax.set_xticks(key_inv_p)
    ax.set_xticklabels(key_labels)
    
    y_ticks = np.arange(0, 13, 4)
    ax.set_yticks(y_ticks)
    ax.set_ylim([0, 12])
    
    # Set x-axis limit: right boundary is p999 (inv_p=1000)
    p999_inv_p = 100000.0  # 1/(1-0.99999) = 100000
    ax.set_xlim([1.0, p999_inv_p])
    
    # Labels and title
    ax.set_xlabel('Percentile', fontsize=34)
    ax.set_ylabel('FCT (seconds)', fontsize=34)
    
    # Grid and limits
    ax.grid(True, alpha=0.3, which='both', zorder=0)
    
    # Remove top and right spines
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    # Make axis lines thicker
    ax.spines['left'].set_linewidth(2.5)
    ax.spines['bottom'].set_linewidth(2.5)
    
    # Legend
    ax.legend(loc='best', fontsize=24)
    
    plt.tight_layout()
    plt.savefig(os.path.join(script_dir, 'nginx_tail_static.pdf'), dpi=300, bbox_inches='tight')
    plt.close()
    
    print(f"Plot saved to {os.path.join(script_dir, 'nginx_tail_static.pdf')}")

if __name__ == '__main__':
    plot_histogram_tail()



==> Data/real_app/plot_rocksdb.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
import re
import sys
import os
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
import matplotlib.pyplot as plt
import numpy as np

# Set font to Helvetica and increase font size
plt.rcParams['font.family'] = 'Helvetica'
plt.rcParams['font.size'] = 34

# Read and parse nvme_1.txt
with open('nvme_1.txt', 'r') as f:
    content_1 = f.read()
    
# Read and parse nvme_32.txt
with open('nvme_32.txt', 'r') as f:
    content_32 = f.read()

# Read and parse CPU files
with open('nvme_1_cpu.txt', 'r') as f:
    cpu_content_1 = f.read()
    
with open('nvme_32_cpu.txt', 'r') as f:
    cpu_content_32 = f.read()

# Extract ops/sec from nvme_1.txt
ops_match_1 = re.search(r'(\d+)\s+ops/sec', content_1)
ops_1 = int(ops_match_1.group(1)) if ops_match_1 else 0
ops_1 = ops_1 / 1000

# Extract ops/sec from nvme_32.txt
ops_match_32 = re.search(r'(\d+)\s+ops/sec', content_32)
ops_32 = int(ops_match_32.group(1)) if ops_match_32 else 0
ops_32 = ops_32 / 1000

# Extract percentiles from nvme_1.txt
p50_match_1 = re.search(r'P50:\s+([\d.]+)', content_1)
p75_match_1 = re.search(r'P75:\s+([\d.]+)', content_1)

p50_1 = float(p50_match_1.group(1)) if p50_match_1 else 0
p75_1 = float(p75_match_1.group(1)) if p75_match_1 else 0

# Extract percentiles from nvme_32.txt
p50_match_32 = re.search(r'P50:\s+([\d.]+)', content_32)
p75_match_32 = re.search(r'P75:\s+([\d.]+)', content_32)

p50_32 = float(p50_match_32.group(1)) if p50_match_32 else 0
p75_32 = float(p75_match_32.group(1)) if p75_match_32 else 0

# Extract CPU usage from nvme_1_cpu.txt
cpu_lines_1 = [line for line in cpu_content_1.split('\n') if line.strip() and 'CPU' not in line and (line.strip().startswith('08:') or line.strip()[0].isdigit())]
user_values_1 = []
sys_values_1 = []
iowait_values_1 = []
for line in cpu_lines_1:
    parts = line.split()
    if len(parts) >= 6 and parts[0].startswith('08:'):
        # Format: 08:46:55       5   23.17    0.00   36.59   40.24 ...
        user_values_1.append(float(parts[2]))
        sys_values_1.append(float(parts[4]))
        iowait_values_1.append(float(parts[5]))

user_1 = np.mean(user_values_1) if user_values_1 else 0
sys_1 = np.mean(sys_values_1) if sys_values_1 else 0
iowait_1 = np.mean(iowait_values_1) if iowait_values_1 else 0

# Extract CPU usage from nvme_32_cpu.txt
cpu_lines_32 = [line for line in cpu_content_32.split('\n') if line.strip() and 'CPU' not in line and (line.strip().startswith('08:') or line.strip()[0].isdigit())]
user_values_32 = []
sys_values_32 = []
iowait_values_32 = []
for line in cpu_lines_32:
    parts = line.split()
    if len(parts) >= 6 and parts[0].startswith('08:'):
        # Format: 08:44:22       5   20.00    0.00   28.24   51.76 ...
        user_values_32.append(float(parts[2]))
        sys_values_32.append(float(parts[4]))
        iowait_values_32.append(float(parts[5]))

user_32 = np.mean(user_values_32) if user_values_32 else 0
sys_32 = np.mean(sys_values_32) if sys_values_32 else 0
iowait_32 = np.mean(iowait_values_32) if iowait_values_32 else 0

# Second bar chart: Percentiles (P50, P75) (latency)
fig2, ax2 = plt.subplots(1, 1, figsize=(8, 7))
percentile_labels = ['P50', 'P75']
x = np.arange(len(percentile_labels))
width = 0.35

percentiles_1 = [p50_1, p75_1]
percentiles_32 = [p50_32, p75_32]

bars2_1 = ax2.bar(x - width/2, percentiles_1, width, label='value=1',
                  color='gray', edgecolor='black', linewidth=1, zorder=2)
bars2_32 = ax2.bar(x + width/2, percentiles_32, width, label='value=32',
                   color='lightgray', edgecolor='black', linewidth=1, zorder=2)

ax2.set_ylabel('Latency (us)')
ax2.set_xticks(x)
ax2.set_xticklabels(percentile_labels)
ax2.tick_params(axis='x', length=0)
ax2.set_yticks(np.arange(0, 1001, 250))
ax2.grid(True, alpha=0.3, axis='y', zorder=0)
ax2.legend(fontsize=24)

# Remove top and right spines
ax2.spines['top'].set_visible(False)
ax2.spines['right'].set_visible(False)
# Make axis lines thicker
ax2.spines['left'].set_linewidth(2.5)
ax2.spines['bottom'].set_linewidth(2.5)

# Add value labels on bars
for bars, values in [(bars2_1, percentiles_1), (bars2_32, percentiles_32)]:
    for bar, value in zip(bars, values):
        height = bar.get_height()
        ax2.text(bar.get_x() + bar.get_width()/2., height,
                 f'{value:.0f}',
                 ha='center', va='bottom', fontsize=34)

plt.tight_layout()
plt.savefig('rocksdb_lat.pdf', bbox_inches='tight', dpi=300)
print("Graph saved as 'rocksdb_lat.pdf'")
plt.close(fig2)

# Third bar chart: CPU usage (stacked)
fig3, ax3 = plt.subplots(1, 1, figsize=(8, 5))
cpu_categories = ['TS=1', 'TS=32']
# Use positions that give proper spacing between the two stacked bars
x_pos_1 = 0.25
x_pos_32 = 0.75
width_cpu = 0.25

# Stacked bar chart data
user_data = [user_1, user_32]
sys_data = [sys_1, sys_32]
iowait_data = [iowait_1, iowait_32]

# Create stacked bars for TS=1
bars3_user_1 = ax3.bar(x_pos_1, user_data[0], width_cpu, label='user',
                       color='lightgray', edgecolor='black', linewidth=1, zorder=2)
bars3_sys_1 = ax3.bar(x_pos_1, sys_data[0], width_cpu, bottom=user_data[0],
                      label='kernel', color='gray', edgecolor='black', linewidth=1, zorder=2)
bars3_iowait_1 = ax3.bar(x_pos_1, iowait_data[0], width_cpu,
                         bottom=user_data[0] + sys_data[0],
                         label='iowait', color='#2a2a2a', edgecolor='black', linewidth=1, zorder=2)

# Create stacked bars for TS=32 with hatch
bars3_user_32 = ax3.bar(x_pos_32, user_data[1], width_cpu,
                        color='lightgray', edgecolor='black', linewidth=1, zorder=2)
bars3_sys_32 = ax3.bar(x_pos_32, sys_data[1], width_cpu, bottom=user_data[1],
                       color='gray', edgecolor='black', linewidth=1, zorder=2)
bars3_iowait_32 = ax3.bar(x_pos_32, iowait_data[1], width_cpu,
                          bottom=user_data[1] + sys_data[1],
                          color='#2a2a2a', edgecolor='black', linewidth=1, zorder=2)

ax3.set_ylabel('CPU Usage (%)', fontsize=24)
ax3.set_xticks([x_pos_1, x_pos_32])
ax3.set_xticklabels(cpu_categories, fontsize=24)
ax3.tick_params(axis='x', length=0, labelsize=24)
ax3.set_ylim(0, 100)
ax3.set_yticks([0, 25, 50, 75, 100])
ax3.tick_params(axis='y', labelsize=24)
ax3.grid(True, alpha=0.3, axis='y', zorder=0)
ax3.legend(loc='center left', bbox_to_anchor=(1, 0.5), fontsize=24)

# Remove top and right spines
ax3.spines['top'].set_visible(False)
ax3.spines['right'].set_visible(False)
# Make axis lines thicker
ax3.spines['left'].set_linewidth(2.5)
ax3.spines['bottom'].set_linewidth(2.5)

# Add value labels on stacked bars
for i, (user_val, sys_val, iowait_val) in enumerate(zip(user_data, sys_data, iowait_data)):
    x_pos = x_pos_1 if i == 0 else x_pos_32
    # Label for user
    if user_val > 5:
        ax3.text(x_pos, user_val/2, f'{user_val:.0f}%', ha='center', va='center',
                 fontsize=24, color='white', fontweight='bold')
    # Label for sys
    if sys_val > 5:
        ax3.text(x_pos, user_val + sys_val/2, f'{sys_val:.0f}%', ha='center', va='center',
                 fontsize=24, color='white', fontweight='bold')
    # Label for iowait
    if iowait_val > 5:
        ax3.text(x_pos, user_val + sys_val + iowait_val/2, f'{iowait_val:.0f}%',
                 ha='center', va='center', fontsize=24, color='white', fontweight='bold')

plt.tight_layout()
plt.savefig('rocksdb_cpu.pdf', bbox_inches='tight', dpi=300)
print("Graph saved as 'rocksdb_cpu.pdf'")
plt.close(fig3)



==> Data/sysctl_analysis/analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "fc8d3476",
   "metadata": {},
   "source": [
    "# Sysctl Analysis - Fresh Start\n",
    "\n",
    "Analyzing sysctl data from `sysctl_analysis.csv`"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3ac0192b",
   "metadata": {},
   "source": [
    "## Load and Explore Data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "beebf10d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Dataset shape: (145, 12)\n",
      "\n",
      "Columns: ['sysctl', 'End Year', 'Start Year', 'Years', 'End Commit', 'Start Commit', 'Domain', '1:BUG, 0: Fixed', 'years', 'bugFix', 'bugAdd', 'PotentialBUG']\n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Set font to Helvetica\n",
    "plt.rcParams['font.family'] = 'Helvetica'\n",
    "\n",
    "# Load the data\n",
    "df = pd.read_csv('sysctl_analysis.csv')\n",
    "print(f\"Dataset shape: {df.shape}\")\n",
    "print(f\"\\nColumns: {df.columns.tolist()}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "6e277a64",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Items with domain change (Domain=1, Start Year and End Year not empty): 29\n",
      "\n",
      "These items:\n",
      "                       sysctl  Start Year  End Year  Domain\n",
      "116              rmem_default      2005.0    2024.0     1.0\n",
      "117                  rmem_max      2005.0    2024.0     1.0\n",
      "118              wmem_default      2005.0    2024.0     1.0\n",
      "119                  wmem_max      2005.0    2024.0     1.0\n",
      "120            tcp_rto_min_us      2005.0    2024.0     1.0\n",
      "121                optmem_max      2005.0    2023.0     1.0\n",
      "122               min_adv_mss      2005.0    2022.0     1.0\n",
      "123               mtu_expires      2005.0    2022.0     1.0\n",
      "124         tcp_adv_win_scale      2005.0    2017.0     1.0\n",
      "125               tcp_app_win      2005.0    2017.0     1.0\n",
      "126   tcp_challenge_ack_limit      2005.0    2017.0     1.0\n",
      "127                  tcp_frto      2005.0    2017.0     1.0\n",
      "128                  tcp_rmem      2005.0    2017.0     1.0\n",
      "129  tcp_thin_linear_timeouts      2005.0    2017.0     1.0\n",
      "130       tcp_tso_win_divisor      2005.0    2017.0     1.0\n",
      "131                  tcp_wmem      2005.0    2017.0     1.0\n",
      "132      igmp_max_memberships      2005.0    2016.0     1.0\n",
      "133              igmp_max_msf      2005.0    2016.0     1.0\n",
      "134       tcp_max_syn_backlog      2005.0    2016.0     1.0\n",
      "135        tcp_orphan_retries      2005.0    2016.0     1.0\n",
      "136            tcp_reordering      2005.0    2016.0     1.0\n",
      "137              tcp_retries1      2005.0    2016.0     1.0\n",
      "138              tcp_retries2      2005.0    2016.0     1.0\n",
      "139           tcp_syn_retries      2005.0    2016.0     1.0\n",
      "140        tcp_synack_retries      2005.0    2016.0     1.0\n",
      "141          tcp_min_tso_segs      2013.0    2017.0     1.0\n",
      "142            icmp_ratelimit      2005.0    2008.0     1.0\n",
      "143       tcp_pacing_ca_ratio      2015.0    2017.0     1.0\n",
      "144       tcp_pacing_ss_ratio      2015.0    2017.0     1.0\n"
     ]
    }
   ],
   "source": [
    "# Filter: Start Year is not empty AND End Year is not empty AND Domain equals 1\n",
    "domain_change = df[(df['Start Year'].notna()) & (df['End Year'].notna()) & (df['Domain'] == 1)]\n",
    "\n",
    "print(f\"Items with domain change (Domain=1, Start Year and End Year not empty): {len(domain_change)}\")\n",
    "print(f\"\\nThese items:\")\n",
    "print(domain_change[['sysctl', 'Start Year', 'End Year', 'Domain']].to_string())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "ab981def",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Items changed from constant to sysctl (Domain is empty, Start Year and End Year not empty): 20\n",
      "\n",
      "These items:\n",
      "                    sysctl  Start Year  End Year  Domain\n",
      "0          tcp_min_snd_mss      2006.0    2019.0     NaN\n",
      "1               dev_weight      2005.0    2016.0     NaN\n",
      "2       dev_weight_rx_bias      2005.0    2016.0     NaN\n",
      "3       dev_weight_tx_bias      2005.0    2016.0     NaN\n",
      "4            max_skb_frags      2005.0    2016.0     NaN\n",
      "5      tcp_mtu_probe_floor      2008.0    2019.0     NaN\n",
      "6   watermark_scale_factor      2005.0    2016.0     NaN\n",
      "7      netdev_budget_usecs      2008.0    2017.0     NaN\n",
      "8       tcp_max_reordering      2005.0    2014.0     NaN\n",
      "9    sched_rr_timeslice_ms      2005.0    2013.0     NaN\n",
      "10         max_pages_limit      2018.0    2024.0     NaN\n",
      "11       extfrag_threshold      2005.0    2010.0     NaN\n",
      "12     tcp_pingpong_thresh      2019.0    2023.0     NaN\n",
      "13  dirty_background_bytes      2005.0    2009.0     NaN\n",
      "14             dirty_bytes      2005.0    2009.0     NaN\n",
      "15            mem_pcpu_rsv      2022.0    2024.0     NaN\n",
      "16  watermark_boost_factor      2016.0    2018.0     NaN\n",
      "17           netdev_budget      2005.0    2006.0     NaN\n",
      "18          min_slab_ratio      2005.0    2006.0     NaN\n",
      "19      min_unmapped_ratio      2005.0    2006.0     NaN\n"
     ]
    }
   ],
   "source": [
    "# Filter: Start Year is not empty AND End Year is not empty AND Domain is empty\n",
    "const_to_sysctl = df[(df['Start Year'].notna()) & (df['End Year'].notna()) & (df['Domain'].isna())]\n",
    "\n",
    "print(f\"Items changed from constant to sysctl (Domain is empty, Start Year and End Year not empty): {len(const_to_sysctl)}\")\n",
    "print(f\"\\nThese items:\")\n",
    "print(const_to_sysctl[['sysctl', 'Start Year', 'End Year', 'Domain']].to_string())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "efedba1b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Total number of last-level items in procfs_all.json: 702\n"
     ]
    }
   ],
   "source": [
    "import json\n",
    "\n",
    "with open('procfs_all.json', 'r') as f:\n",
    "    data = json.load(f)\n",
    "\n",
    "# Count all items (last level entries)\n",
    "total_count = 0\n",
    "for key, items in data.items():\n",
    "    total_count += len(items)\n",
    "    \n",
    "print(f\"Total number of last-level items in procfs_all.json: {total_count}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "19fb82db",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Total rows with PotentialBUG = 1: 43\n",
      "\n",
      "Breakdown:\n",
      "  - With actual bug (bugAdd and bugFix not empty): 0\n",
      "  - Without actual bug (missing bugAdd or bugFix): 43\n",
      "\n",
      "These items:\n",
      "                                     sysctl  Start Year  End Year  PotentialBUG  bugAdd  bugFix\n",
      "6                    watermark_scale_factor      2005.0    2016.0             1     NaN     NaN\n",
      "7                       netdev_budget_usecs      2008.0    2017.0             1     NaN     NaN\n",
      "9                     sched_rr_timeslice_ms      2005.0    2013.0             1     NaN     NaN\n",
      "10                          max_pages_limit      2018.0    2024.0             1     NaN     NaN\n",
      "11                        extfrag_threshold      2005.0    2010.0             1     NaN     NaN\n",
      "13                   dirty_background_bytes      2005.0    2009.0             1     NaN     NaN\n",
      "14                              dirty_bytes      2005.0    2009.0             1     NaN     NaN\n",
      "16                   watermark_boost_factor      2016.0    2018.0             1     NaN     NaN\n",
      "18                           min_slab_ratio      2005.0    2006.0             1     NaN     NaN\n",
      "19                       min_unmapped_ratio      2005.0    2006.0             1     NaN     NaN\n",
      "21                                busy_poll         NaN       NaN             1     NaN     NaN\n",
      "22                                busy_read         NaN       NaN             1     NaN     NaN\n",
      "83                     admin_reserve_kbytes         NaN       NaN             1     NaN     NaN\n",
      "84                   dirty_background_ratio         NaN       NaN             1     NaN     NaN\n",
      "85                   dirty_expire_centisecs         NaN       NaN             1     NaN     NaN\n",
      "86                              dirty_ratio         NaN       NaN             1     NaN     NaN\n",
      "87                dirty_writeback_centisecs         NaN       NaN             1     NaN     NaN\n",
      "89                            max_map_count         NaN       NaN             1     NaN     NaN\n",
      "90                          min_free_kbytes         NaN       NaN             1     NaN     NaN\n",
      "94                        overcommit_kbytes         NaN       NaN             1     NaN     NaN\n",
      "95                         overcommit_ratio         NaN       NaN             1     NaN     NaN\n",
      "96            percpu_pagelist_high_fraction         NaN       NaN             1     NaN     NaN\n",
      "97                      user_reserve_kbytes         NaN       NaN             1     NaN     NaN\n",
      "98                          speed_limit_max         NaN       NaN             1     NaN     NaN\n",
      "99                          speed_limit_min         NaN       NaN             1     NaN     NaN\n",
      "100                        max_user_watches         NaN       NaN             1     NaN     NaN\n",
      "101                       max_queued_events         NaN       NaN             1     NaN     NaN\n",
      "102                              queues_max         NaN       NaN             1     NaN     NaN\n",
      "103                       nfs_congestion_kb         NaN       NaN             1     NaN     NaN\n",
      "104                  nfs_mountpoint_timeout         NaN       NaN             1     NaN     NaN\n",
      "105                          max_lock_depth         NaN       NaN             1     NaN     NaN\n",
      "106                  max_rcu_stall_to_panic         NaN       NaN             1     NaN     NaN\n",
      "107  numa_balancing_promote_rate_limit_MBps         NaN       NaN             1     NaN     NaN\n",
      "108            sched_cfs_bandwidth_slice_us         NaN       NaN             1     NaN     NaN\n",
      "109            sched_deadline_period_max_us         NaN       NaN             1     NaN     NaN\n",
      "110            sched_deadline_period_min_us         NaN       NaN             1     NaN     NaN\n",
      "111                      sched_rt_period_us         NaN       NaN             1     NaN     NaN\n",
      "112                     sched_rt_runtime_us         NaN       NaN             1     NaN     NaN\n",
      "113                    sched_util_clamp_max         NaN       NaN             1     NaN     NaN\n",
      "114                    sched_util_clamp_min         NaN       NaN             1     NaN     NaN\n",
      "115         sched_util_clamp_min_rt_default         NaN       NaN             1     NaN     NaN\n",
      "122                             min_adv_mss      2005.0    2022.0             1     NaN     NaN\n",
      "123                             mtu_expires      2005.0    2022.0             1     NaN     NaN\n"
     ]
    }
   ],
   "source": [
    "# Count rows where PotentialBug is 1\n",
    "potential_bug_count = df[df['PotentialBUG'] == 1]\n",
    "\n",
    "print(f\"Total rows with PotentialBUG = 1: {len(potential_bug_count)}\")\n",
    "print(f\"\\nBreakdown:\")\n",
    "print(f\"  - With actual bug (bugAdd and bugFix not empty): {len(potential_bug_count[(potential_bug_count['bugAdd'].notna()) & (potential_bug_count['bugFix'].notna())])}\")\n",
    "print(f\"  - Without actual bug (missing bugAdd or bugFix): {len(potential_bug_count[(potential_bug_count['bugAdd'].isna()) | (potential_bug_count['bugFix'].isna())])}\")\n",
    "print(f\"\\nThese items:\")\n",
    "print(potential_bug_count[['sysctl', 'Start Year', 'End Year', 'PotentialBUG', 'bugAdd', 'bugFix']].to_string())"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "sysctl_analysis",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Data/sysctl_analysis/plot_combined_simple.py <==
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np

# Set font to Helvetica
plt.rcParams['font.family'] = 'Helvetica'

# Load the CSV file
df = pd.read_csv('sysctl_analysis_v1.csv')

# Filter 1: End Year is not empty AND Domain is empty (const to sysctl)
filtered_df1 = df[(df['End Year'].notna()) & (df['Domain'].isna())]
sysctl_col = filtered_df1.columns[0]
plot_data1 = filtered_df1.sort_values(by=sysctl_col, key=lambda x: x.str.lower()).reset_index(drop=True)

# Filter 2: End Year is not empty AND Domain equals 1 (const domain change)
filtered_df2 = df[(df['End Year'].notna()) & (df['Domain'] == 1)]
plot_data2 = filtered_df2.sort_values(by=sysctl_col, key=lambda x: x.str.lower()).reset_index(drop=True)

print(f"Const to Sysctl: {len(plot_data1)} items")
print(f"Const Domain Change: {len(plot_data2)} items")

# Create single figure with combined data
total_items = len(plot_data1) + len(plot_data2)
fig, ax = plt.subplots(figsize=(total_items * 0.3, 10))

# Left side: Const to Sysctl (Domain is empty)
x_positions_1 = np.arange(len(plot_data1))
start_years_1 = plot_data1['Start Year'].values
end_years_1 = plot_data1['End Year'].values

# Right side: Const Domain Change (Domain = 1)
x_positions_2 = np.arange(len(plot_data1), len(plot_data1) + len(plot_data2))
start_years_2 = plot_data2['Start Year'].values
end_years_2 = plot_data2['End Year'].values

# Set x-axis positions for each sysctl with numbered labels
all_x_positions = np.concatenate([x_positions_1, x_positions_2])
ax.set_xticks(all_x_positions)
ax.set_xticklabels(range(1, len(all_x_positions) + 1), fontsize=22, rotation=90)

# Set x-axis limits to remove extra white space
ax.set_xlim(-0.5, len(all_x_positions) - 0.5)

# Set y-axis with year range - boxes are now 1.0 x 1.0 squares
min_year = 2005
max_year = int(max(np.max(end_years_1), np.max(end_years_2))) + 1
# Y-axis limits based on box positions (1.0 per year)
# Upper limit needs to be y_max + 1.0 to include the full height of the last box
y_max = min_year + (max_year - min_year) * 1.0
# Category labels will be placed just above y_max + 1.0 (outside the plot area)
category_row_y = y_max + 1.4
ax.set_ylim(min_year, y_max + 1.0)

# Set y-axis ticks to show every 5 years at the center of each box
y_tick_years = np.arange(min_year, max_year + 1, 5)
y_tick_positions = [min_year + (year - min_year) * 1.0 + 0.5 for year in y_tick_years]
ax.set_yticks(y_tick_positions)
# Format year labels to show only last two digits (e.g., 05, 10, 15, 25)
ax.set_yticklabels([f"{str(int(year))[-2:]}" for year in y_tick_years], fontsize=24)

# Remove tick marks (keep labels only)
ax.tick_params(axis='both', which='both', length=0)

# Add "Year" label at the top of the y-axis
ax.text(0, y_max + 2, 'Year', fontsize=24, fontweight='bold', 
        ha='right', va='top', rotation=0)

# Set aspect ratio so circles are touching when years are adjacent
ax.set_aspect('equal', adjustable='box')

# Add grid lines for both axes (draw first so circles appear on top)
# ax.grid(True, axis='both', alpha=0.3, linestyle='--')

# Apply tight_layout first before calculating marker size
plt.tight_layout()

# Calculate marker size so circles touch - diameter = 1 year in data coordinates
# We need to convert from data coordinates to points
fig_height_inches = fig.get_figheight()
ax_height = ax.get_position().height
y_range = max_year - min_year + 1
points_per_inch = 72
# Size in points for 1 data unit
marker_size_points = (fig_height_inches * ax_height * points_per_inch) / y_range
# Scatter uses area, so we need to square the radius (diameter/2)
marker_size = (marker_size_points) ** 2

# Color configuration for boxes
CONST_COLOR = '0.95'  # White for constant state
SYSCTL_COLOR = '0.7'  # Gray for sysctl state
DOMAIN_CHANGE_COLOR = '0.5'  # Gray for after domain change

# Box dimensions: 1.0 x 1.0 (strict square boxes) with zero spacing - adjacent boxes touch both horizontally and vertically
from matplotlib.patches import Rectangle
box_height = 1.0
box_width = 1.0

# Create mapping from year to y-position (boxes stacked with no vertical gap)
def year_to_y_pos(year):
    year_index = year - min_year
    return min_year + year_index * 1.0  # Each box is 1.0 tall

# Plot boxes for Const to Sysctl (Domain is empty, LEFT side now)
# Before start: no box
# After start to end: filled with CONST_COLOR (white)
# After end: filled with SYSCTL_COLOR
for i, (x_pos, start, end) in enumerate(zip(x_positions_1, start_years_1, end_years_1)):
    for year in range(min_year, max_year + 1):
        if year < int(start):
            # Before start year: no box
            continue
        y_pos = year_to_y_pos(year)
        if year >= int(start) and year < int(end):
            # From start to before end: filled with CONST_COLOR (white)
            rect = Rectangle((x_pos - box_width/2, y_pos), box_width, box_height,
                           facecolor=CONST_COLOR, edgecolor='black', linewidth=0.75, linestyle='--', zorder=3)
            ax.add_patch(rect)
        else:
            # End year and after: filled with SYSCTL_COLOR
            rect = Rectangle((x_pos - box_width/2, y_pos), box_width, box_height,
                           facecolor=SYSCTL_COLOR, edgecolor='black', linewidth=0.75, linestyle='--', zorder=3)
            ax.add_patch(rect)

# Plot boxes for Const Domain Change (Domain = 1, RIGHT side now)
# Before start: no box
# After start to end: filled with SYSCTL_COLOR
# After end: filled with DOMAIN_CHANGE_COLOR
for i, (x_pos, start, end) in enumerate(zip(x_positions_2, start_years_2, end_years_2)):
    for year in range(min_year, max_year + 1):
        if year < int(start):
            # Before start year: no box
            continue
        y_pos = year_to_y_pos(year)
        if year >= int(start) and year < int(end):
            # From start to before end: filled with SYSCTL_COLOR
            rect = Rectangle((x_pos - box_width/2, y_pos), box_width, box_height,
                           facecolor=SYSCTL_COLOR, edgecolor='black', linewidth=0.75, linestyle='--', zorder=3)
            ax.add_patch(rect)
        else:
            # End year and after: filled with DOMAIN_CHANGE_COLOR
            rect = Rectangle((x_pos - box_width/2, y_pos), box_width, box_height,
                           facecolor=DOMAIN_CHANGE_COLOR, edgecolor='black', linewidth=0.75, linestyle='--', zorder=3)
            ax.add_patch(rect)

# Add category labels in the last constant box (left side only)
category_col = 'Motivation(0/1/2), 0:Hardware/Scale Mismatch; 1:Workload-Specific Tuning; 2:Heuristics & Control'
category_map = {0: 'H', 1: 'A', 2: 'C'}

# Draw category labels for left side (plot_data1) - in the last constant box before sysctl
for i, x_pos in enumerate(x_positions_1):
    if i < len(plot_data1):
        category_value = plot_data1.iloc[i][category_col]
        end_year = int(plot_data1.iloc[i]['End Year'])
        if pd.notna(category_value):
            label = category_map.get(int(category_value), '')
            # Place label in the center of the last constant box (year before end_year)
            label_y = year_to_y_pos(end_year - 1) + 0.4
            ax.text(x_pos, label_y, label, 
                    fontsize=22, ha='center', va='center', fontweight='bold', zorder=5)

# Add diagonal line markers for bugs in Domain is empty items (left side)
for i, (x_pos, row) in enumerate(zip(x_positions_1, plot_data1.itertuples())):
    if pd.notna(row.bugAdd) and pd.notna(row.bugFix):
        bug_start = int(row.bugAdd)
        bug_end = int(row.bugFix)
        for year in range(bug_start, bug_end + 1):
            y_pos = year_to_y_pos(year)
            # Draw diagonal line at 45 degrees (/)
            ax.plot([x_pos - box_width/2, x_pos + box_width/2], 
                   [y_pos, y_pos + box_height], 
                   color='black', linewidth=marker_size_points/10, solid_capstyle='butt', zorder=4)

# Add diagonal line markers for bugs in Domain = 1 items (right side)
for i, (x_pos, row) in enumerate(zip(x_positions_2, plot_data2.itertuples())):
    if pd.notna(row.bugAdd) and pd.notna(row.bugFix):
        bug_start = int(row.bugAdd)
        bug_end = int(row.bugFix)
        for year in range(bug_start, bug_end + 1):
            y_pos = year_to_y_pos(year)
            # Draw diagonal line at 45 degrees (/)
            ax.plot([x_pos - box_width/2, x_pos + box_width/2], 
                   [y_pos, y_pos + box_height], 
                   color='black', linewidth=marker_size_points/10, solid_capstyle='butt', zorder=4)

# Add solid backslash markers for PotentialBug=1 without actual bug (left side)
for i, (x_pos, row) in enumerate(zip(x_positions_1, plot_data1.itertuples())):
    if row.PotentialBUG == 1 and (pd.isna(row.bugAdd) or pd.isna(row.bugFix)):
        # Draw from end year (when it becomes sysctl) to max_year with backslash (\)
        # Use the End Year from the dataframe directly
        end_year = int(plot_data1.iloc[i]['End Year'])
        for year in range(end_year, max_year + 1):
            y_pos = year_to_y_pos(year)
            # Draw diagonal line at 45 degrees (\) - reversed direction, solid
            ax.plot([x_pos - box_width/2, x_pos + box_width/2], 
                   [y_pos + box_height, y_pos], 
                   color='black', linewidth=marker_size_points/10, 
                   solid_capstyle='butt', zorder=4)

# Add solid backslash markers for PotentialBug=1 without actual bug (right side)
for i, (x_pos, row) in enumerate(zip(x_positions_2, plot_data2.itertuples())):
    if row.PotentialBUG == 1 and (pd.isna(row.bugAdd) or pd.isna(row.bugFix)):
        # Draw from end year (when it becomes sysctl/domain) to max_year with backslash (\)
        # Use the End Year from the dataframe directly
        end_year = int(plot_data2.iloc[i]['End Year'])
        for year in range(end_year, max_year + 1):
            y_pos = year_to_y_pos(year)
            # Draw diagonal line at 45 degrees (\) - reversed direction, solid
            ax.plot([x_pos - box_width/2, x_pos + box_width/2], 
                   [y_pos + box_height, y_pos], 
                   color='black', linewidth=marker_size_points/10, 
                   solid_capstyle='butt', zorder=4)

# Add legend on top
from matplotlib.lines import Line2D
from matplotlib.patches import Patch
from matplotlib.legend_handler import HandlerLine2D
import matplotlib.transforms as transforms

# Custom handler to draw diagonal lines in legend (within square space)
class HandlerDiagonalLine(HandlerLine2D):
    def __init__(self, angle=45, **kwargs):
        self.angle = angle
        super().__init__(**kwargs)
    
    def create_artists(self, legend, orig_handle, xdescent, ydescent, width, height, fontsize, trans):
        # Make diagonal within square space like the boxes
        size = min(width, height)
        x_offset = (width - size) / 2
        y_offset = (height - size) / 2
        
        # Calculate diagonal endpoints based on angle within square
        if self.angle == 45:  # / direction (bottom-left to top-right)
            x = [xdescent + x_offset, xdescent + x_offset + size]
            y = [ydescent + y_offset, ydescent + y_offset + size]
        else:  # -45 degrees, \ direction (top-left to bottom-right)
            x = [xdescent + x_offset, xdescent + x_offset + size]
            y = [ydescent + y_offset + size, ydescent + y_offset]
        
        line = Line2D(x, y, 
                     color=orig_handle.get_color(),
                     linewidth=orig_handle.get_linewidth(),
                     linestyle=orig_handle.get_linestyle(),
                     solid_capstyle=orig_handle.get_solid_capstyle())
        return [line]

# Custom handler to draw square patches in legend
from matplotlib.legend_handler import HandlerPatch
class HandlerSquare(HandlerPatch):
    def create_artists(self, legend, orig_handle, xdescent, ydescent, width, height, fontsize, trans):
        # Make the patch square by using the smaller of width/height
        size = min(width, height)
        # Center the square
        x_offset = (width - size) / 2
        y_offset = (height - size) / 2
        
        square = Rectangle((xdescent + x_offset, ydescent + y_offset), size, size,
                          facecolor=orig_handle.get_facecolor(),
                          edgecolor=orig_handle.get_edgecolor(),
                          linewidth=orig_handle.get_linewidth(),
                          linestyle=orig_handle.get_linestyle(),
                          transform=trans)
        return [square]

legend_elements = [
    Patch(facecolor=CONST_COLOR, edgecolor='black', linewidth=0.75, linestyle='--', label='constant'),
    Patch(facecolor=SYSCTL_COLOR, edgecolor='black', linewidth=0.75, linestyle='--', label='sysctl'),
    Patch(facecolor=DOMAIN_CHANGE_COLOR, edgecolor='black', linewidth=0.75, linestyle='--', label='per cgroup'),
    Line2D([0], [0], color='black', linewidth=4, label='buggy', solid_capstyle='butt'),
    Line2D([0], [0], color='black', linewidth=4, 
           label='potential bug', solid_capstyle='butt')
]

handler_map = {
    legend_elements[0]: HandlerSquare(),                    # constant
    legend_elements[1]: HandlerSquare(),                    # sysctl
    legend_elements[2]: HandlerSquare(),                    # per domain
    legend_elements[3]: HandlerDiagonalLine(angle=45),      # buggy: /
    legend_elements[4]: HandlerDiagonalLine(angle=-45)      # potential bug: \
}

ax.legend(handles=legend_elements, loc='upper center', bbox_to_anchor=(0.5, 1.12), 
          ncol=5, fontsize=24, frameon=False, handletextpad=0.3, columnspacing=1.0,
          handler_map=handler_map)

# Save the plot
plt.savefig('years_combined_simple.pdf', bbox_inches='tight')
print("\nPlot saved as 'years_combined_simple.pdf'")

# Display the plot
plt.show()


==> Data/sysctl_analysis/plot_const_change_domain.py <==
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np

# Set font to Helvetica
plt.rcParams['font.family'] = 'Helvetica'

# Load the CSV file
df = pd.read_csv('sysctl_analysis.csv')

# Display basic information
print("DataFrame shape:", df.shape)
print("\nColumn names:")
print(df.columns.tolist())
print("\nFirst few rows:")
print(df.head())
print("\nData types:")
print(df.dtypes)

# Filter: End Year is not empty AND Domain equals 1
filtered_df = df[(df['End Year'].notna()) & (df['Domain'] == 1)]

print(f"\n{'='*60}")
print(f"Filtered data shape: {filtered_df.shape}")
print(f"{'='*60}\n")
print(f"Filtered data:")
print(filtered_df)

# Get the first column (sysctl name)
sysctl_col = filtered_df.columns[0]

# Sort by sysctl name alphabetically
plot_data = filtered_df.sort_values(by=sysctl_col, key=lambda x: x.str.lower()).reset_index(drop=True)

# Create the figure and axis (reduced width from 16 to 12)
fig, ax = plt.subplots(figsize=(12, 10))

# Create horizontal bar plot showing the range from Start Year to End Year
# The bar starts at Start Year and extends to End Year
y_positions = np.arange(len(plot_data))
start_years = plot_data['Start Year'].values
end_years = plot_data['End Year'].values
year_ranges = end_years - start_years  # width of each bar

# Set y-axis labels with sysctl names
ax.set_yticks(y_positions)
ax.set_yticklabels(plot_data[sysctl_col], fontsize=20)

# Set labels and title
ax.set_xlabel('Year', fontsize=20, fontweight='bold')
ax.set_title('Sysctl Analysis (Year Const Changed Domain)', fontsize=16, fontweight='bold')

# Set x-axis with tighter limits to reduce space
min_year = 2005
max_year = int(max(end_years)) + 1
ax.set_xlim(min_year - 0.5, max_year + 0.5)

# Set x-axis ticks to show only integer years (every 2 years for readability)
x_ticks = np.arange(min_year, max_year + 1, 2)
ax.set_xticks(x_ticks)
ax.set_xticklabels([str(int(year)) for year in x_ticks], fontsize=20)

# Add horizontal grid lines for y-ticks (draw first so bars appear on top)
ax.grid(True, axis='y', alpha=0.3, linestyle='--')

# Create horizontal bars starting from Start Year with width = (End Year - Start Year)
# Make bars with height=0.6 (increased from 0.4)
# Set zorder high so bars appear on top of grid
bars = ax.barh(y_positions, year_ranges, left=start_years, 
               color='0.1', edgecolor='1', alpha=0.7, height=0.6, zorder=3)

# Add labels on bars showing number of years (end - start)
for i, (bar, start, end) in enumerate(zip(bars, start_years, end_years)):
    # Calculate number of years
    num_years = int(end - start)
    # Position label to the right of the bar
    ax.text(end + 0.3, y_positions[i],
            f'{num_years}',
            ha='left', va='center', fontsize=18, fontweight='heavy', color='black')

# Improve layout to prevent label cutoff
plt.tight_layout()

# Save the plot
plt.savefig('years_const_change_domain.pdf', bbox_inches='tight')
print("\nPlot saved as 'years_const_change_domain.pdf'")

# Display the plot
plt.show()

print(f"\n{'='*60}")
print("Summary Statistics of Filtered Data:")
print(f"{'='*60}")
print(f"Total number of records: {len(plot_data)}")

# Calculate years count for summary
plot_data['Years_Count'] = plot_data['End Year'] - plot_data['Start Year'] + 1

print(f"\nYears Statistics:")
print(plot_data['Years_Count'].describe())
print(f"\nDetailed breakdown:")
for idx, row in plot_data.iterrows():
    print(f"  {row[sysctl_col]}: {int(row['Years_Count'])} years (from {int(row['Start Year'])} to {int(row['End Year'])})")


==> Data/sysctl_analysis/plot_const_to_sysctl.py <==
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np

# Set font to Helvetica
plt.rcParams['font.family'] = 'Helvetica'

# Load the CSV file
df = pd.read_csv('sysctl_analysis.csv')

# Display basic information
print("DataFrame shape:", df.shape)
print("\nColumn names:")
print(df.columns.tolist())
print("\nFirst few rows:")
print(df.head())
print("\nData types:")
print(df.dtypes)

# Filter: End Year is not empty AND Domain is empty
filtered_df = df[(df['End Year'].notna()) & (df['Domain'].isna())]

print(f"\n{'='*60}")
print(f"Filtered data shape: {filtered_df.shape}")
print(f"{'='*60}\n")
print(f"Filtered data:")
print(filtered_df)

# Get the first column (sysctl name)
sysctl_col = filtered_df.columns[0]

# Sort by sysctl name alphabetically
plot_data = filtered_df.sort_values(by=sysctl_col, key=lambda x: x.str.lower()).reset_index(drop=True)

# Create the figure and axis (reduced width from 16 to 12)
fig, ax = plt.subplots(figsize=(12, 10))

# Create horizontal bar plot showing the range from Start Year to End Year
# The bar starts at Start Year and extends to End Year
y_positions = np.arange(len(plot_data))
start_years = plot_data['Start Year'].values
end_years = plot_data['End Year'].values
year_ranges = end_years - start_years  # width of each bar

# Set y-axis labels with sysctl names
ax.set_yticks(y_positions)
ax.set_yticklabels(plot_data[sysctl_col], fontsize=20)

# Set labels and title
ax.set_xlabel('Year', fontsize=20, fontweight='bold')
ax.set_title('Sysctl Analysis (Year added as Consts to Year in Sysctl)', fontsize=16, fontweight='bold')

# Set x-axis with tighter limits to reduce space
min_year = 2005
max_year = int(max(end_years)) + 1
ax.set_xlim(min_year - 0.5, max_year + 0.5)

# Set x-axis ticks to show only integer years (every 2 years for readability)
x_ticks = np.arange(min_year, max_year + 1, 2)
ax.set_xticks(x_ticks)
ax.set_xticklabels([str(int(year)) for year in x_ticks], fontsize=20)

# Add horizontal grid lines for y-ticks (draw first so bars appear on top)
ax.grid(True, axis='y', alpha=0.3, linestyle='--')

# Create horizontal bars starting from Start Year with width = (End Year - Start Year)
# Make bars with height=0.6 (increased from 0.4)
# Set zorder high so bars appear on top of grid
bars = ax.barh(y_positions, year_ranges, left=start_years, 
               color='0.1', edgecolor='1', alpha=0.7, height=0.6, zorder=3)

# Add labels on bars showing number of years (end - start)
for i, (bar, start, end) in enumerate(zip(bars, start_years, end_years)):
    # Calculate number of years
    num_years = int(end - start)
    # Position label to the right of the bar
    ax.text(end + 0.3, y_positions[i],
            f'{num_years}',
            ha='left', va='center', fontsize=18, fontweight='heavy', color='black')

# Improve layout to prevent label cutoff
plt.tight_layout()

# Save the plot
plt.savefig('years_const_to_sysctl.pdf', bbox_inches='tight')
print("\nPlot saved as 'years_const_to_sysctl.pdf'")

# Display the plot
plt.show()

print(f"\n{'='*60}")
print("Summary Statistics of Filtered Data:")
print(f"{'='*60}")
print(f"Total number of records: {len(plot_data)}")

# Calculate years count for summary
plot_data['Years_Count'] = plot_data['End Year'] - plot_data['Start Year'] + 1

print(f"\nYears Statistics:")
print(plot_data['Years_Count'].describe())
print(f"\nDetailed breakdown:")
for idx, row in plot_data.iterrows():
    print(f"  {row[sysctl_col]}: {int(row['Years_Count'])} years (from {int(row['Start Year'])} to {int(row['End Year'])})")


==> Data/sysctl_analysis/setup_env.sh <==
#!/bin/bash

# Setup UV virtual environment for sysctl_analysis

# Create virtual environment with uv
uv venv

# Activate the virtual environment
source .venv/bin/activate

# Install required packages
uv pip install pandas matplotlib numpy jupyter

echo "Environment setup complete!"
echo "To activate the environment, run: source .venv/bin/activate"


==> Data/transition/plot_task_cdf.py <==
import re
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.ticker import FuncFormatter
import os
import sys

# Set font to Helvetica and increase font size
plt.rcParams['font.family'] = 'Helvetica'
plt.rcParams['font.size'] = 34

def parse_linux_klp_data(file_path):
    """Parse Linux KLP data from file"""
    with open(file_path, 'r') as f:
        raw_data = f.read()
    
    waited_ns = []
    lines = raw_data.strip().split('\n')
    for line in lines:
        # Match format: [Success!] ... | Waited: XXX ns | ...
        match = re.search(r'Waited: (\d+) ns', line)
        if match:
            waited_ns.append(int(match.group(1)))
    
    # Convert to microseconds
    waited_us = np.array([x / 1000.0 for x in waited_ns])
    return waited_us

def parse_xkernel_data(file_path):
    """Parse Xkernel data from file"""
    with open(file_path, 'r') as f:
        raw_data = f.read()
    
    waited_us = []
    lines = raw_data.strip().split('\n')
    for line in lines:
        match = re.search(r'差值：(\d+) us', line)
        if match:
            waited_us.append(int(match.group(1)))
    
    return np.array(waited_us)

def calculate_cdf(data):
    """Calculate CDF for given data"""
    data_sorted = np.sort(data)
    n = len(data_sorted)
    cdf_percent = np.arange(1, n + 1) / n
    return data_sorted, cdf_percent

# 1. Read and parse data from both files
data_dir = os.path.dirname(os.path.abspath(__file__))
linux_klp_file = os.path.join(data_dir, 'per_task_data.txt')
xkernel_file = os.path.join(data_dir, 'per_task_data_xk.txt')

linux_klp_data = parse_linux_klp_data(linux_klp_file)
xkernel_data = parse_xkernel_data(xkernel_file)

# 2. Calculate CDF for both datasets
linux_klp_sorted, linux_klp_cdf = calculate_cdf(linux_klp_data)
xkernel_sorted, xkernel_cdf = calculate_cdf(xkernel_data)

# 3. Plot both CDFs on the same figure
fig, ax = plt.subplots(figsize=(10, 6))

ax.plot(linux_klp_sorted, linux_klp_cdf, color='black', linewidth=2.5, label='Linux KLP', 
        marker='o', markersize=6, zorder=2)
ax.plot(xkernel_sorted, xkernel_cdf, color='gray', linewidth=2.5, label='Xkernel',
        marker='s', markersize=6, zorder=2)

ax.set_xscale('log')
ax.set_xlabel('Transition Delay (μs)', fontsize=34)
ax.set_ylabel('CDF', fontsize=34)
ax.tick_params(axis='x', labelsize=34, length=8, width=2)
ax.tick_params(axis='y', labelsize=34, length=8, width=2)
ax.grid(True, alpha=0.3, zorder=0)
ax.set_ylim(0, 1)
ax.set_yticks(np.arange(0, 1.1, 0.2))
# Format y-axis: 0 and 1 as integers, others as decimals
def y_formatter(x, pos):
    if x == 0 or x == 1:
        return f'{int(x)}'
    else:
        return f'{x:.1f}'
ax.yaxis.set_major_formatter(FuncFormatter(y_formatter))
ax.legend(loc='best', fontsize=24)

# Remove top and right spines
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
# Make axis lines thicker
ax.spines['left'].set_linewidth(2.5)
ax.spines['bottom'].set_linewidth(2.5)

plt.tight_layout()
plt.savefig("per_task_cdf.pdf", dpi=300, bbox_inches='tight')
plt.close()

==> Examples/SS/test1.c <==
#include <stdio.h>

#define CONST 8

void f(int condition, int *y) {
    int x = *y;
    if (condition) {
        x += CONST;
    }

    printf("do other things\n");

    if (x >= CONST) {
        printf("x >= CONST\n");
    }

    return;
}

int main() {
    return 0;
}

==> Examples/SS/test2.c <==
#include <stdio.h>

#define CONST 8

__attribute__((noinline)) void g();

void f(int condition, int *y) {
    int x = *y;
    if (condition) {
        x += CONST;
    }

    g();

    if (x >= CONST) {
        printf("x >= CONST\n");
    }

    return;
}

void g() {
    int y = CONST;
    printf("y = %d\n", y);
}

int main() {
    return 0;
}
